Improving Inductive Link Prediction Using Hyper-Relational Facts

For many years, link prediction on knowledge graphs (KGs) has been a purely transductive task, not allowing for reasoning on unseen entities. Recently, increasing efforts are put into exploring semi- and fully inductive scenarios, enabling inference over unseen and emerging entities. Still, all these approaches only consider triple-based \glspl{kg}, whereas their richer counterparts, hyper-relational KGs (e.g., Wikidata), have not yet been properly studied. In this work, we classify different inductive settings and study the benefits of employing hyper-relational KGs on a wide range of semi- and fully inductive link prediction tasks powered by recent advancements in graph neural networks. Our experiments on a novel set of benchmarks show that qualifiers over typed edges can lead to performance improvements of 6% of absolute gains (for the Hits@10 metric) compared to triple-only baselines. Our code is available at \url{https://github.com/mali-git/hyper_relational_ilp}.

==> figures/inductive_plot.py <==
from matplotlib import pyplot as plt

train_entities = [[0,0], [0, 1], [1, 1], [1, 2]]
train_links = [
    [[0, 0], [0, 1]],
    [[0, 1], [1, 1]],
    [[1, 1], [1, 2]],
    [[0, 1], [1, 2]],
]
train_color = "blue"
test_color = "red"


fig, axes = plt.subplots(ncols=4, figsize=(2*4*2, 2), sharex=True)
for ax in axes:
    ax.set_axis_off()

# transductive
i = 0
_train_entities = axes[i].scatter(*zip(*train_entities), color=train_color)
for train_link in train_links:
    _train_links = axes[0].plot(*train_link, color=train_color)
_query_link, = axes[i].plot([0, 1], [0, 1], color=test_color, ls="dashed")
axes[i].set_title("Transductive")

# semi-inductive / unseen entity
i = 1
axes[i].scatter(*zip(*train_entities), color=train_color)
for train_link in train_links:
    axes[i].plot(*train_link, color=train_color)
_test_entity = axes[i].scatter([1], [0], color=test_color)
axes[i].plot([1, 0], [0, 0], color=test_color, ls="dashed")
axes[i].set_title("Semi-Inductive")

# inductive
i = 2
axes[i].scatter(*zip(*train_entities), color=train_color)
for train_link in train_links:
    axes[i].plot(*train_link, color=train_color)
test_entities = [(3 - x, y) for x, y in train_entities[:3]]
axes[i].scatter(*zip(*test_entities), color=test_color)
_test_links, = axes[i].plot([3, 2], [1, 1], color=test_color)
axes[i].plot([3, 2], [0, 1], color=test_color)
axes[i].plot([3, 3], [0, 1], color=test_color, ls="dashed")
axes[i].set_title("Inductive")


# super-inductive
i = 3
axes[i].scatter(*zip(*train_entities), color=train_color)
for train_link in train_links:
    axes[i].plot(*train_link, color=train_color)
axes[i].scatter(*zip(*test_entities), color=test_color)
axes[i].plot([3, 3], [0, 1], color=test_color, ls="dashed")
axes[i].set_title("Super-Inductive")

# fake
# from matplotlib.lines import Line2D
# colors, line_styles = list(zip(*[["blue", "o"], ["blue", "-"]]))
# lines = [Line2D([0], [0], color=c, linewidth=3, linestyle='--') for c in colors]
# labels = [
#     "train entities",
#         "train links",
#         "test entities",
#         "test links",
#         "test query link",
# ]
line1, = plt.plot([], [], color=train_color)
scat1 = plt.scatter([], [], color=train_color)
line2, = plt.plot([], [], color=test_color)
scat3 = plt.scatter([], [], color=test_color)
line3, = plt.plot([], [], color=test_color, ls="--")
fig.legend(
    [
        line1,
        scat1,
        line2,
        scat3,
        line3,
    ],
    [
        "train links",
        "train entities",
        "test links",
        "test entities",
        "query link",
    ],
)

# Adjust the scaling factor to fit your legend text completely outside the plot
# (smaller value results in more space being made for the legend)
plt.subplots_adjust(right=0.85)

plt.savefig("inductive.pdf")
plt.show()
